Matrix Characterization of Knots: A Simple Statistical Mechanics Application

In this note, I describe a formalism for treating knots as geometric spaces, and make an application to a simple statistical mechanics computation. The motivation for this study is the natural visual symmetry of the knot, and I describe how this might be carried out. The direct approach, however, fails due to limits of the visual symmetry, but by recasting the problem in terms of the geometry of contours of the knot, the resulting permutation operators provide a better analytical tool.

==> p.fn.sagetex.py <==
## -*- encoding: utf-8 -*-
# This file was *autogenerated* from the file p.fn.sagetex.sage.
from sage.all_cmdline import *   # import sage library
_sage_const_3 = Integer(3); _sage_const_2 = Integer(2); _sage_const_1 = Integer(1); _sage_const_0 = Integer(0); _sage_const_7 = Integer(7); _sage_const_6 = Integer(6); _sage_const_5 = Integer(5); _sage_const_4 = Integer(4); _sage_const_9 = Integer(9); _sage_const_8 = Integer(8); _sage_const_28 = Integer(28); _sage_const_29 = Integer(29); _sage_const_22 = Integer(22); _sage_const_26 = Integer(26); _sage_const_27 = Integer(27); _sage_const_395 = Integer(395); _sage_const_397 = Integer(397); _sage_const_396 = Integer(396); _sage_const_390 = Integer(390); _sage_const_314 = Integer(314); _sage_const_312 = Integer(312); _sage_const_40 = Integer(40); _sage_const_10 = Integer(10)## This file (p.fn.sagetex.sage) was *autogenerated* from p.fn.tex with sagetex.sty version 2012/01/16 v2.3.3-69dcb0eb93de.
import sagetex
_st_ = sagetex.SageTeXProcessor('p.fn', version='2012/01/16 v2.3.3-69dcb0eb93de', version_check=True)
_st_.blockbegin()
try:
 A=load('m')
except:
 _st_.goboom(_sage_const_312 )
_st_.blockend()
try:
 _st_.inline(_sage_const_0 , latex(A))
except:
 _st_.goboom(_sage_const_314 )
try:
 _st_.inline(_sage_const_1 , latex(A))
except:
 _st_.goboom(_sage_const_390 )
try:
 _st_.inline(_sage_const_2 , latex(A))
except:
 _st_.goboom(_sage_const_395 )
try:
 _st_.inline(_sage_const_3 , latex(A*A))
except:
 _st_.goboom(_sage_const_396 )
try:
 _st_.inline(_sage_const_4 , latex(A*A*A))
except:
 _st_.goboom(_sage_const_397 )
_st_.blockbegin()
try:
 q=load('q')
 r=load('r')
 s=load('s')
 t=load('t')
 u=t*q-s
 az=load('a')
 m=load('mm')
except:
 _st_.goboom(_sage_const_22 )
_st_.blockend()
try:
 _st_.inline(_sage_const_5 , latex(q))
except:
 _st_.goboom(_sage_const_26 )
try:
 _st_.inline(_sage_const_6 , latex(r))
except:
 _st_.goboom(_sage_const_27 )
try:
 _st_.inline(_sage_const_7 , latex(u))
except:
 _st_.goboom(_sage_const_28 )
try:
 _st_.inline(_sage_const_8 , latex(s))
except:
 _st_.goboom(_sage_const_29 )
try:
 _st_.inline(_sage_const_9 , latex(az))
except:
 _st_.goboom(_sage_const_29 )
try:
 _st_.inline(_sage_const_10 , latex(m))
except:
 _st_.goboom(_sage_const_40 )
_st_.endofdoc()


==> p.fn.sagetex.sage <==
## -*- encoding: utf-8 -*-
## This file (p.fn.sagetex.sage) was *autogenerated* from p.fn.tex with sagetex.sty version 2012/01/16 v2.3.3-69dcb0eb93de.
import sagetex
_st_ = sagetex.SageTeXProcessor('p.fn', version='2012/01/16 v2.3.3-69dcb0eb93de', version_check=True)
_st_.blockbegin()
try:
 A=load('m')
except:
 _st_.goboom(312)
_st_.blockend()
try:
 _st_.inline(0, latex(A))
except:
 _st_.goboom(314)
try:
 _st_.inline(1, latex(A))
except:
 _st_.goboom(390)
try:
 _st_.inline(2, latex(A))
except:
 _st_.goboom(395)
try:
 _st_.inline(3, latex(A*A))
except:
 _st_.goboom(396)
try:
 _st_.inline(4, latex(A*A*A))
except:
 _st_.goboom(397)
_st_.blockbegin()
try:
 q=load('q')
 r=load('r')
 s=load('s')
 t=load('t')
 u=t*q-s
 az=load('a')
 m=load('mm')
except:
 _st_.goboom(22)
_st_.blockend()
try:
 _st_.inline(5, latex(q))
except:
 _st_.goboom(26)
try:
 _st_.inline(6, latex(r))
except:
 _st_.goboom(27)
try:
 _st_.inline(7, latex(u))
except:
 _st_.goboom(28)
try:
 _st_.inline(8, latex(s))
except:
 _st_.goboom(29)
try:
 _st_.inline(9, latex(az))
except:
 _st_.goboom(29)
try:
 _st_.inline(10, latex(m))
except:
 _st_.goboom(40)
_st_.endofdoc()

